The planar two-loop four-point form factor in maximally supersymmetric Yang-Mills theory

We derive the four-dimensional integrand of the maximal-helicity-violating four-particle form factor for the chiral part of the stress-tensor supermultiplet in planar $\mathcal{N}=4$ super-Yang-Mills theory at two loops. In our integrand construction, we adopt a special integrand basis with triangle powercounting where each basis element has unit leading singularities on all co-dimension eight residues. This basis was first constructed in the context of two-loop $n$-point scattering amplitudes in $\mathcal{N}=4$ beyond the planar limit and we describe here, how to directly utilize it for the form factor computation. Our result sets the stage for an independent confirmation of the symbol level bootstrap results of Dixon et al.~via direct evaluation. The imminent availability of all relevant two-loop five-point, one-mass master integrals will permit further investigations of a set of marvelous (self-)dualities between form factors and scattering amplitudes in planar $\mathcal{N}=4$ in the near future.

==> anc/anc.m <==
(* ::Package:: *)

(* ::Input:: *)
(*(* Ancillary file to "The planar two-loop four-point form factor in maximally supersymmetric Yang-Mills theory" *)*)
(*(* Tushar Gopalka, Enrico Herrmann *)*)
(**)
(*(** br[x,...,y] is our notation for the chiral box: [[x,...,y]] **)*)
(*(** sq[a] is simply the Lorentz invariant inner product a^2 *)*)
(*(** s[i_1,...,i_n] = (p[i_1]+...+p[i_n])^2 are (multi-particle-) Mandelstam invariants *)*)
(**)
(*(* the 19 diagram numerators are stored in the numerators list *)*)
(**)
(*(* we also supply diagram information in terms of a vertex based graph *)
(*representation and provide functionality to display the graphs with Mathematica  *)*)


standardGraphRep[graph_]:=Module[{},Table[{Position[graph,j][[1,1]]->Position[graph,-j][[1,1]],j},{j,Union[Abs[Flatten[graph]]]}]]

graphPlot[g_]:=Module[{tg,edges,styles,colors},tg=EdgeTaggedGraph@@({MapThread[Labeled[#1,#2]&,{First[Transpose[#1]],Last[Transpose[#1]]}]}&)[standardGraphRep[g[[1]]]];edges=Association[PropertyValue[tg,EdgeLabels]];colors=Join[{0->Automatic},{m[1]->{Red,Thick},m[2]->{Blue,Thick}}];styles=(g[[2]]/. colors)/@edges;GraphPlot[tg,GraphLayout->"SpringElectricalEmbedding",EdgeStyle->Normal[styles]]]


numerators={
-br[k[4],l[7],l[8],l[13],l[12],l[11],l[6],k[2]]-br[k[5],l[7],l[9],l[12],l[13],l[10],l[6],k[3]],
-br[k[4],l[8],l[9],k[2]] (br[l[10],l[12],l[13],l[7]]-sq[l[7]] sq[l[12]]-sq[l[10]] sq[l[13]]),
1/2 (-2 br[k[4],l[8],l[9],k[2]] br[l[10],l[12],l[11],k[5]]+br[l[10],l[12],l[11],k[5],k[4],l[8],l[9],k[2]]),
1/2 (2 br[k[5],l[9],l[8],k[2]] (br[l[7],l[6],l[11],k[4]]-br[l[10],l[12],l[11],k[3]])-br[l[7],l[6],l[11],k[4],k[5],l[9],l[8],k[2]]+br[l[10],l[12],l[11],k[3],k[2],l[8],l[9],k[5]]),
-(1/2) br[k[4],k[3],k[2],l[8],l[10],l[12]]+br[k[4],l[11],l[6],l[10],l[8],k[2]]-br[l[12],l[10],l[8],k[2]] s[k[3],k[4]]+br[k[4],l[10],l[8],k[2]] sq[l[6]],
br[k[5],l[11],l[12],l[7],l[9],k[2]],
-s[k[2],k[3]] (br[l[11],l[9],l[8],l[10]]-sq[l[9]] sq[l[10]]-sq[l[8]] sq[l[11]]),
br[k[4],l[8],l[9],k[2]] s[k[1],k[5]],
br[k[5],l[9],l[8],k[2]] s[k[3],k[4]],
-br[k[2],k[3],k[5],l[11],l[12],l[10]]-br[l[10],l[12],l[11],k[5]] s[k[2],k[3]]+br[k[5],l[11],l[12],k[2]] sq[l[8]],
1/2 (br[k[2],k[3],k[4],l[7],l[8],l[10]]+br[k[5],k[4],k[3],l[6],l[10],l[8]]+2 br[l[10],l[8],l[7],k[4]] s[k[2],k[3]]+2 br[l[8],l[10],l[6],k[3]] s[k[4],k[5]]+br[k[5],l[10],l[6],k[3]] sq[l[9]]+br[k[4],l[7],l[8],k[2]] sq[l[11]]),
1/2 (-2 br[k[5],l[7]] br[k[4],l[8],l[9],k[2]]+br[k[4],l[8],l[9],k[2],k[5],l[7]]),
br[k[4],l[10]] br[k[5],l[9],l[8],k[2]]-1/2 br[k[5],l[9],l[7],k[4]] sq[l[8]],
br[k[5],l[9],l[8],k[2]] s[k[3],k[4]],
-(1/2) br[k[5],l[11],l[12],l[10],l[8],k[4]],
br[k[5],l[12],l[13],l[7],l[9],k[2]]+1/2 br[k[5],l[7],l[9],k[2]] sq[l[12]],
s[k[3],k[4]] s[k[1],k[2],k[5]],
1/2 (-br[l[6],k[2],k[4],k[3]]-2 br[k[2],l[6]] s[k[3],k[4]]+s[k[2],k[3]] sq[l[12]]),
s[k[2],k[3]] s[k[4],k[5]]};


numerators//Length


graphData={{{{-1},{-2},{-3},{-4},{-5},{3,11,-6},{-11,-9,12},{4,-7,9},{5,-8,7},{8,10,-13},{2,6,-10},{1,13,-12}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,7->0,8->0,9->0,10->0,11->0,12->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{5,11,-6},{-11,-10,12},{1,13,-12},{2,-9,10},{3,-8,9},{4,-7,8},{6,-13,7}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,7->0,8->0,9->0,10->0,11->0,12->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{1,12,-11},{-12,-10,13},{2,-9,10},{3,-8,9},{4,-7,8},{6,-13,7},{5,11,-6}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,7->0,8->0,9->0,10->0,11->0,12->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{4,12,-11},{-12,-10,13},{5,-9,10},{1,-8,9},{2,-7,8},{6,-13,7},{3,11,-6}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,7->0,8->0,9->0,10->0,11->0,12->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{4,12,-11},{-12,-10,13},{10,5,1,-8},{2,-7,8},{6,-13,7},{3,11,-6}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,7->0,8->0,10->0,11->0,12->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{1,12,-11},{-12,-10,13},{2,-9,10},{9,3,4,-7},{6,-13,7},{5,11,-6}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,7->0,9->0,10->0,11->0,12->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{3,11,-6},{-11,-9,12},{9,4,5,-8},{8,10,-13},{2,6,-10},{1,13,-12}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,8->0,9->0,10->0,11->0,12->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{1,12,-6,5},{-12,-10,13},{2,-9,10},{3,-8,9},{4,-7,8},{6,-13,7}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,7->0,8->0,9->0,10->0,12->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{4,12,-6,3},{-12,-10,13},{5,-9,10},{1,-8,9},{2,-7,8},{6,-13,7}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,7->0,8->0,9->0,10->0,12->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{1,12,-11},{-12,-10,13},{2,-9,10},{3,-8,9},{8,4,6,-13},{5,11,-6}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,8->0,9->0,10->0,11->0,12->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{3,11,-6},{-11,-9,1,13},{4,-7,9},{5,-8,7},{8,10,-13},{2,6,-10}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,7->0,8->0,9->0,10->0,11->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{-11,1,-10,13},{2,-9,10},{3,-8,9},{4,-7,8},{6,-13,7},{5,11,-6}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,7->0,8->0,9->0,10->0,11->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{4,12,-11},{-12,-10,13},{5,-9,10},{1,-8,9},{2,-7,8},{-13,7,3,11}},<|1->m[1],2->0,3->0,4->0,5->0,7->0,8->0,9->0,10->0,11->0,12->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{4,12,-11},{-12,-10,7,6},{5,-9,10},{1,-8,9},{2,-7,8},{3,11,-6}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,7->0,8->0,9->0,10->0,11->0,12->0|>},{{{-1},{-2},{-3},{-4},{-5},{1,12,-11},{-12,-10,13},{10,2,3,-8},{4,-7,8},{6,-13,7},{5,11,-6}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,7->0,8->0,10->0,11->0,12->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{5,11,-6},{-11,-10,12},{1,13,-12},{2,-9,10},{9,3,4,-7},{6,-13,7}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,7->0,9->0,10->0,11->0,12->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{4,12,-11},{-12,-10,13},{10,5,1,2,-7},{6,-13,7},{3,11,-6}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,7->0,10->0,11->0,12->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{4,12,-11},{13,-12,5,1,-8},{2,-7,8},{6,-13,7},{3,11,-6}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,7->0,8->0,11->0,12->0,13->0|>},{{{-1},{-2},{-3},{-4},{-5},{3,11,-6},{-11,-9,1,8,10},{4,-7,9},{5,-8,7},{2,6,-10}},<|1->m[1],2->0,3->0,4->0,5->0,6->0,7->0,8->0,9->0,10->0,11->0|>}};


Table[Rule[graphData[[ri]]//graphPlot,numerators[[ri]]//Simplify],{ri,1,Length[numerators]}]//Column//StandardForm

